Unsupervised Geometry-Aware Representation for 3D Human Pose Estimation

Modern 3D human pose estimation techniques rely on deep networks, which require large amounts of training data. While weakly-supervised methods require less supervision, by utilizing 2D poses or multi-view imagery without annotations, they still need a sufficiently large set of samples with 3D annotations for learning to succeed. In this paper, we propose to overcome this problem by learning a geometry-aware body representation from multi-view images without annotations. To this end, we use an encoder-decoder that predicts an image from one viewpoint given an image from another viewpoint. Because this representation encodes 3D geometry, using it in a semi-supervised setting makes it easier to learn a mapping from it to 3D human pose. As evidenced by our experiments, our approach significantly outperforms fully-supervised methods given the same amount of labeled data, and improves over other semi-supervised methods while using as little as 1% of the labeled data.

==> cleanup_commentsInTex.sh <==
#!/bin/bash
# sed - i means in place operation
for f in `find ./ -name "*.tex"` ; do
	echo "replace %* in $f with single %"
	sed -i -e 's/\\%/DUMMY_PERCENT/g' $f
	sed -i -e 's/%\(.*\)$/%/g' $f
	sed -i -e 's/DUMMY_PERCENT/\\%MMY_PERCENT/g' $f #somehow this only works for strings of same length
	sed -i -e 's/MMY_PERCENT//g' $f # completely removing works though ;)
done

wait ${!}
# cleanup axillary
for f in `find ./ -name "*.tex-e"` ; do
	echo "removing $f"
	rm $f
done

==> cleanup_unusedFiles.py <==
import os
from glob import glob
import IPython
import shutil

SEARCHPATH="./"
top_files = ["top.tex"]
extensions = ['jpg','off','obj','png','log','loglog','pdf','dpth','dep','bat','fig','m','pdn','motion','txt','tex','xlsx','csv','ai','svg']
folder_list = [x for x in os.walk(SEARCHPATH)] #  if x.split('.')[-1] in extensions

# remove .svn folders
for root, subFolders, files in os.walk(SEARCHPATH):
    if '.svn' in subFolders:
        shutil.rmtree(os.path.join(root,'.svn'))
        
# get all relevan files
file_list = []
for folder in folder_list:
	path = folder[0]
	for file in folder[2]:
		if file.split('.')[-1] in extensions:
			file_list.append(os.path.join(path,file))


# read and preprocess log files
log_file_stack = ""
for file in file_list:
    if file.split('.')[-1] == 'log' or file.split('.')[-1] == 'tex' or file.split('/')[-1] in top_files:
        with open(file, "r") as f:
            try:
                log = f.read() # read everything in the file
                log.replace('\n\r','')
                log.replace('\n','')
                log_file_stack += log
            except UnicodeDecodeError:
                print("Can't open file {}, possibly because of file encoding??".format(file))
                exit()
#		print("Replacing newlines in {} ({})".format(file,file.split('/')[-1]))

# search for unreferenced files
for file in file_list:
    file_path_non_relative = file[2:]
    # file_path_non_relative = ".".join( file_path_non_relative.split('.')[:-1] ) remove ending
    print('file_path_non_relative',file_path_non_relative)
    if log_file_stack.find(file_path_non_relative)<0:
        print("No reference for {}, deleting".format(file))
        os.remove(file)

for file in file_list:
	file_path_non_relative = file[2:]
	#if log_file_stack.find(file_path_non_relative)>=0:
	#	print("Reference for {}".format(file))

# remove empty folders
def removeEmptyFolders(path, removeRoot=True):
  'Function to remove empty folders'
  if not os.path.isdir(path):
    print('{} is not a dir'.format(path))
    return

  # remove empty subfolders
  files = os.listdir(path)
  if len(files):
    for f in files:
      fullpath = os.path.join(path, f)
      #print('fullpath',fullpath)
      if os.path.isdir(fullpath):
        removeEmptyFolders(fullpath)

  # if folder empty, delete it
  files = os.listdir(path)
  if len(files) == 0 and removeRoot:
    print("Removing empty folder:", path)
    os.rmdir(path)
    
removeEmptyFolders('./',removeRoot=False)

